Complexity of Planar Graph Orientation Consistency, Promise-Inference, and Uniqueness, with Applications to Minesweeper Variants

We study three problems related to the computational complexity of the popular game Minesweeper. The first is consistency: given a set of clues, is there any arrangement of mines that satisfies it? This problem has been known to be NP-complete since 2000, but our framework proves it as a side effect. The second is inference: given a set of clues, is there any cell that the player can prove is safe? The coNP-completeness of this problem has been in the literature since 2011, but we discovered a flaw that we believe is present in all published results, and we provide a fixed proof. Finally, the third is solvability: given the full state of a Minesweeper game, can the player win the game by safely clicking all non-mine cells? This problem has not yet been studied, and we prove that it is coNP-complete.

==> fig/swapvars.js <==
module.exports = {
    runScript: (stamp, e) => {
        stamp.cells = stamp.cells.map(mod);
    }
};

function mod(cell) {
    if (cell.elt.obj === 3) cell.elt.data = cell.elt.data[0] + (cell.elt.data[1] === ' ' ? '̅' : ' ');
    return cell;
}

